Rational quintics in the real plane

From a topological viewpoint, a rational curve in the real projective plane is generically a smoothly immersed circle and a finite collection of isolated points. We give an isotopy classification of generic rational quintics in $\mathbb{RP}^2$ in the spirit of Hilbert's 16th problem.

==> fig/n1graphd1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      2908,        105]
NotebookOptionsPosition[      2476,         84]
NotebookOutlinePosition[      2830,        100]
CellTagsIndexPosition[      2787,         97]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", "->", " ", 
       RowBox[{"-", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinateRules", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%35", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, 42}, {26, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1158, 34, 131, "Input"],
Cell[1741, 58, 399, 10, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2177, 73, 191, 5, 28, "Input"],
Cell[2371, 80, 89, 1, 86, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> fig/n1immd1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      3748,        136]
NotebookOptionsPosition[      3207,        111]
NotebookOutlinePosition[      3560,        127]
CellTagsIndexPosition[      3517,        124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<n1graphd0.pdf\>\"", ","}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-1, 0}, {0.2, 0}, {0.3, -0.5}, {-0.3, -0.5}, {-0.2, 0}, {
    1, 0}},
   SplineClosed->False]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{19, Automatic}, {0, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1116, 33, 114, "Input"],
Cell[1698, 57, 154, 4, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1889, 66, 979, 28, 63, "Input"],
Cell[2871, 96, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2995, 102, 147, 4, 28, "Input"],
Cell[3145, 108, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd0-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      2997,        102]
NotebookOptionsPosition[      2566,         81]
NotebookOutlinePosition[      2919,         97]
CellTagsIndexPosition[      2876,         94]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"GraphPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "->", " ", "3"}], ",", 
        RowBox[{"3", " ", "\[Rule]", " ", "4"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinateRules", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
         
         RowBox[{"4", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{".5", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"0", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".5"}], ",", "0"}], "}"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[0], ArrowBox[{{-0.5, 0.}, {0., 0.}}]}, 
     {GrayLevel[0], Arrowheads[0], ArrowBox[{{0., 0.}, {0.5, 0.}}]}}, {
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{-0.5, 0.}, 0.1]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, 0.}, 0.1]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{-0.5, 0.}, {0., 0.}, {0.5, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{73, Automatic}, {Automatic, 3}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1139, 30, 182, "Input"],
Cell[1721, 54, 596, 13, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2354, 72, 147, 4, 28, "Input"],
Cell[2504, 78, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd0-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      4291,        154]
NotebookOptionsPosition[      3535,        121]
NotebookOutlinePosition[      3888,        137]
CellTagsIndexPosition[      3845,        134]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"GraphPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", " ", "2"}], ",", 
        RowBox[{"2", " ", "\[Rule]", "4"}]}], " ", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinateRules", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".5"}], ",", "0"}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{".5", ",", "0"}], "}"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, 0.}, {0., 0.}}]}, 
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{0., 0.}, {-0.5, 0.}}, {0, 0.1}]}}, {
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{-0.5, 0.}, 0.1]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{0.5, 0.}, {0., 0.}, {-0.5, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\>\"", ",", 
   "%30", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-3.pdf\>\"", ",", 
   "%26", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-3.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\>\"", ",", 
   "%24", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{73, Automatic}, {Automatic, 3}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1116, 30, 165, "Input"],
Cell[1698, 54, 616, 14, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2351, 73, 193, 5, 28, "Input"],
Cell[2547, 80, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2675, 86, 193, 5, 28, "Input"],
Cell[2871, 93, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2999, 99, 193, 5, 28, "Input"],
Cell[3195, 106, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3323, 112, 147, 4, 28, "Input"],
Cell[3473, 118, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd0-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      3449,        120]
NotebookOptionsPosition[      2910,         95]
NotebookOutlinePosition[      3263,        111]
CellTagsIndexPosition[      3220,        108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"GraphPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "->", " ", "2"}], ",", 
        RowBox[{"2", " ", "\[Rule]", " ", "3"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinateRules", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
         
         RowBox[{"3", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{".5", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"0", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".5"}], ",", "0"}], "}"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{-0.5, 0.}, {0., 0.}}, {0, 0.1}]}, 
     {GrayLevel[0], Arrowheads[0], ArrowBox[{{0., 0.}, {0.5, 0.}}]}}, {
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{-0.5, 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, 0.}, 0.1]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{-0.5, 0.}, {0., 0.}, {0.5, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\>\"", ",", 
   "%24", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{73, Automatic}, {Automatic, 3}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1139, 30, 182, "Input"],
Cell[1721, 54, 616, 14, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2374, 73, 193, 5, 28, "Input"],
Cell[2570, 80, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2698, 86, 147, 4, 28, "Input"],
Cell[2848, 92, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd0-4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      4735,        172]
NotebookOptionsPosition[      3869,        135]
NotebookOutlinePosition[      4222,        151]
CellTagsIndexPosition[      4179,        148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"GraphPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "->", " ", "2"}], ",", 
        RowBox[{"4", "\[Rule]", "2"}]}], " ", "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinateRules", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".5"}], ",", "0"}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"0", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{".5", ",", "0"}], "}"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{0.5, 0.}, {0., 0.}}, {0, 0.1}]}, 
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{-0.5, 0.}, {0., 0.}}, {0, 0.1}]}}, {
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{-0.5, 0.}, 0.1]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{0.5, 0.}, {0., 0.}, {-0.5, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\>\"", ",", 
   "%12", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\>\"", ",", 
   "%30", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-2.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-3.pdf\>\"", ",", 
   "%26", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-3.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\>\"", ",", 
   "%24", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd0-4.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{73, Automatic}, {Automatic, 3}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1111, 30, 165, "Input"],
Cell[1693, 54, 631, 15, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2361, 74, 193, 5, 28, "Input"],
Cell[2557, 81, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2685, 87, 193, 5, 28, "Input"],
Cell[2881, 94, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3009, 100, 193, 5, 28, "Input"],
Cell[3205, 107, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3333, 113, 193, 5, 28, "Input"],
Cell[3529, 120, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3657, 126, 147, 4, 28, "Input"],
Cell[3807, 132, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd0-5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      3033,        104]
NotebookOptionsPosition[      2601,         83]
NotebookOutlinePosition[      2954,         99]
CellTagsIndexPosition[      2911,         96]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"GraphPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "->", " ", "2"}], ",", 
        RowBox[{"2", " ", "\[Rule]", " ", "4"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
      "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinateRules", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
         
         RowBox[{"4", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{".5", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"0", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".5"}], ",", "0"}], "}"}]}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{-0.5, 0.}, {0., 0.}}, {0, 0.1}]}, 
     {GrayLevel[0], Arrowheads[0.05], 
      ArrowBox[{{0., 0.}, {0.5, 0.}}, {0, 0.1}]}}, {
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{-0.5, 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0., 0.}, 0.1]}, 
     {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, 0.}, 0.1]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{-0.5, 0.}, {0., 0.}, {0.5, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{73, Automatic}, {Automatic, 3}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1139, 30, 182, "Input"],
Cell[1721, 54, 631, 15, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2389, 74, 147, 4, 28, "Input"],
Cell[2539, 80, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd1-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6611,        209]
NotebookOptionsPosition[      5845,        176]
NotebookOutlinePosition[      6200,        192]
CellTagsIndexPosition[      6157,        189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "->", " ", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"2", "\[Rule]", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinateRules", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "1"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
        RowBox[{"2", " ", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%53", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Medium,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%54", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%50", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%35", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{140, Automatic}, {Automatic, 21}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1396, 40, 148, "Input"],
Cell[1979, 64, 578, 13, 158, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2594, 82, 146, 4, 28, "Input"],
Cell[2743, 88, 1131, 24, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3911, 117, 145, 4, 28, "Input"],
Cell[4059, 123, 1130, 24, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5226, 152, 191, 5, 28, "Input"],
Cell[5420, 159, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5546, 165, 191, 5, 28, "Input"],
Cell[5740, 172, 89, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd1-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7337,        236]
NotebookOptionsPosition[      6462,        199]
NotebookOutlinePosition[      6817,        215]
CellTagsIndexPosition[      6774,        212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "->", " ", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"3", "\[Rule]", 
        RowBox[{"-", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinateRules", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "1"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", "0"}], "}"}]}], ",", " ", 
        RowBox[{"3", " ", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "3"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", "0"}], "}"}]}]}], "}"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0.3, -0.5}, {0.3, 0.}}]}, 
      {GrayLevel[0], Arrowheads[0.05], 
       ArrowBox[{{-0.3, -0.5}, {-0.3, 0.}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], 
       DiskBox[{0.3, -0.5}, 0.1]}, 
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], 
       DiskBox[{-0.3, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0.3, -0.5}, {0.3, 0.}, {-0.3, -0.5}, {-0.3, 
      0.}}]& ], LineBox[{{-1, 0}, {1, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-2.pdf\>\"", ",", 
   "%59", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-2.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%53", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Medium,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%54", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%50", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%35", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{140, Automatic}, {Automatic, 21}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1634, 47, 165, "Input"],
Cell[2217, 71, 633, 16, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2887, 92, 193, 5, 28, "Input"],
Cell[3083, 99, 91, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3211, 105, 146, 4, 28, "Input"],
Cell[3360, 111, 1131, 24, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4528, 140, 145, 4, 28, "Input"],
Cell[4676, 146, 1130, 24, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5843, 175, 191, 5, 28, "Input"],
Cell[6037, 182, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6163, 188, 191, 5, 28, "Input"],
Cell[6357, 195, 89, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd1-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7935,        261]
NotebookOptionsPosition[      6843,        216]
NotebookOutlinePosition[      7198,        232]
CellTagsIndexPosition[      7155,        229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "->", " ", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"3", "\[Rule]", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinateRules", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "1"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
        RowBox[{"3", " ", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0.05], 
       ArrowBox[{{0.5, -0.5}, {0., -0.5}}, {0, 0.1}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\>\"", ",", 
   "%96", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\>\"", ",", 
   "%63", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-1.pdf\>\"", ",", 
   "%61", ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-1.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%53", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Medium,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%54", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{{
      {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
      {GrayLevel[0], Arrowheads[0], ArrowBox[{{0.5, -0.5}, {0., -0.5}}]}}, {
      {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}, 
      {GrayLevel[1], EdgeForm[GrayLevel[0]], DiskBox[{0.5, -0.5}, 0.1]}}},
    Annotation[#, 
     VertexCoordinateRules -> {{0., -0.5}, {0., 0.}, {0.5, -0.5}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{2, 0}, {4, 0}}], 
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{5, 0}, {7, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%50", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%35", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{140, Automatic}, {Automatic, 21}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1396, 40, 148, "Input"],
Cell[1979, 64, 604, 14, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2620, 83, 193, 5, 28, "Input"],
Cell[2816, 90, 91, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2944, 96, 193, 5, 28, "Input"],
Cell[3140, 103, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3268, 109, 193, 5, 28, "Input"],
Cell[3464, 116, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3592, 122, 146, 4, 28, "Input"],
Cell[3741, 128, 1131, 24, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4909, 157, 145, 4, 28, "Input"],
Cell[5057, 163, 1130, 24, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6224, 192, 191, 5, 28, "Input"],
Cell[6418, 199, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6544, 205, 191, 5, 28, "Input"],
Cell[6738, 212, 89, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2graphd1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      3341,        122]
NotebookOptionsPosition[      2801,         97]
NotebookOutlinePosition[      3156,        113]
CellTagsIndexPosition[      3113,        110]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", "->", " ", 
       RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
     "VertexRenderingFunction", "\[Rule]", "\[IndentingNewLine]", "wbrule"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinateRules", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", "1"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}]}], "}"}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"EdgeRenderingFunction", " ", "\[Rule]", " ", "edrule"}]}], 
    "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   TagBox[{
     {GrayLevel[0], Arrowheads[0.05], ArrowBox[{{0., -0.5}, {0., 0.}}]}, 
     {RGBColor[0, 0, 1], EdgeForm[GrayLevel[0]], DiskBox[{0., -0.5}, 0.1]}},
    Annotation[#, VertexCoordinateRules -> {{0., -0.5}, {0., 0.}}]& ], 
   LineBox[{{-1, 0}, {1, 0}}]},
  AspectRatio->Automatic,
  FrameTicks->None,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%50", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\>\"", ",", "%35", 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1graphd1.pdf\"\>"], \
"Output"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{140, Automatic}, {Automatic, 21}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1158, 34, 131, "Input"],
Cell[1741, 58, 404, 10, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2182, 73, 191, 5, 28, "Input"],
Cell[2376, 80, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2502, 86, 191, 5, 28, "Input"],
Cell[2696, 93, 89, 1, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      2854,        103]
NotebookOptionsPosition[      2420,         82]
NotebookOutlinePosition[      2776,         98]
CellTagsIndexPosition[      2733,         95]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{0, 0}, {1, -1}, {2, 0}, {3, 1}, {4, 0}, {3, -1}, {2, 0}, {
   1, 1}, {0, 0}, {-1, -1}, {-2, 0}, {-1, 1}},
   SplineClosed->True]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1400, 40, 114, "Input"],
Cell[1982, 64, 189, 4, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2208, 73, 147, 4, 28, "Input"],
Cell[2358, 79, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      7826,        259]
NotebookOptionsPosition[      7058,        226]
NotebookOutlinePosition[      7414,        242]
CellTagsIndexPosition[      7371,        239]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "0.9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", 
           RowBox[{"-", "0.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.55"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.55"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.8"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.9"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-0.1, 0.9}, {-0.1, -0.9}, {3, -0.9}, {2, 0.8}, {
    1, -0.55}, {0.3, 0}, {1, 0.55}, {2, -0.8}, {3, 0.9}},
   SplineClosed->True]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1234, 34, 131, "Input"],
Cell[1816, 58, 190, 4, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2043, 67, 1484, 42, 80, "Input"],
Cell[3530, 111, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3656, 117, 1472, 42, 80, "Input"],
Cell[5131, 161, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5257, 167, 1460, 42, 80, "Input"],
Cell[6720, 211, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6846, 217, 147, 4, 28, "Input"],
Cell[6996, 223, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      2907,        104]
NotebookOptionsPosition[      2473,         83]
NotebookOutlinePosition[      2829,         99]
CellTagsIndexPosition[      2786,         96]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{0, 0}, {1, -1}, {3, -1}, {2, 0.7}, {0.8, 0}, {2, -0.7}, {
    3, 1}, {1, 1}, {0, 0}, {-1, -0.8}, {-1.7, 0}, {-1, 0.8}},
   SplineClosed->True]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1439, 41, 114, "Input"],
Cell[2021, 65, 203, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2261, 74, 147, 4, 28, "Input"],
Cell[2411, 80, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      6356,        213]
NotebookOptionsPosition[      5699,        184]
NotebookOutlinePosition[      6055,        200]
CellTagsIndexPosition[      6012,        197]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9"}], ",", "0.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9"}], ",", 
           RowBox[{"-", "0.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9", ",", 
           RowBox[{"-", "0.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"2.9", ",", "0.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-0.9, 0.8}, {0, -0.7}, {1, 0}, {0, 0.7}, {-0.9, -0.8}, {
    1, -1.2}, {2.9, -0.8}, {2, 0.7}, {1, 0}, {2, -0.7}, {2.9, 0.8}, {1, 1.2}},
   
   SplineClosed->True]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1455, 41, 148, "Input"],
Cell[2037, 65, 223, 5, 281, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2297, 75, 1472, 42, 80, "Input"],
Cell[3772, 119, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3898, 125, 1460, 42, 80, "Input"],
Cell[5361, 169, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5487, 175, 147, 4, 28, "Input"],
Cell[5637, 181, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     11154,        364]
NotebookOptionsPosition[     10163,        323]
NotebookOutlinePosition[     10519,        339]
CellTagsIndexPosition[     10476,        336]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", 
           RowBox[{"-", "1.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.55"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.55"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.9"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-0.1, 1.1}, {-0.1, -1.1}, {3, -0.9}, {2, 0.7}, {
    0, 0.55}, {1, -0.5}, {1.5, 0}, {1, 0.5}, {0, -0.55}, {2, -0.7}, {3, 0.9}},
   
   SplineClosed->True]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-5.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", "1.1`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", 
           RowBox[{"-", "1.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.9`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.55`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.5`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.5`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.55`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.9`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-5.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-2.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", "0.9`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", 
           RowBox[{"-", "0.9`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.9`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.55`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.55`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.9`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-2.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1407, 39, 131, "Input"],
Cell[1989, 63, 215, 5, 274, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2241, 73, 1412, 40, 80, "Input"],
Cell[3656, 115, 89, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3782, 121, 1237, 35, 80, "Input"],
Cell[5022, 158, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5148, 164, 1484, 42, 80, "Input"],
Cell[6635, 208, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6761, 214, 1472, 42, 80, "Input"],
Cell[8236, 258, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8362, 264, 1460, 42, 80, "Input"],
Cell[9825, 308, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9951, 314, 147, 4, 28, "Input"],
Cell[10101, 320, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd0-6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     10965,        359]
NotebookOptionsPosition[      9975,        318]
NotebookOutlinePosition[     10331,        334]
CellTagsIndexPosition[     10288,        331]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"BSplineCurve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"BSplineCurve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.5"}], ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], 
      "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{BSplineCurveBox[{{-1, 1}, {1.5, 0}, {-1, -1}},
    SplineClosed->False], BSplineCurveBox[{{1, 1}, {-1.5, 0}, {1, -1}},
    SplineClosed->False]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-6.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"BSplineCurve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.5`", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
          RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"BSplineCurve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.5`"}], ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
          RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-6.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-5.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", "0.9`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1`"}], ",", 
           RowBox[{"-", "0.9`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.9`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.85`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.85`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.9`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-5.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9`"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.9`", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1.2`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0.8`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-4.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0.7`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "0.7`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "0.8`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.7`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0.8`"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "True"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd0-3.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{Automatic, 191}, {-18, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1323, 38, 131, "Input"],
Cell[1905, 62, 185, 3, 260, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2127, 70, 1338, 38, 63, "Input"],
Cell[3468, 110, 89, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3594, 116, 1237, 35, 80, "Input"],
Cell[4834, 153, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4960, 159, 1484, 42, 80, "Input"],
Cell[6447, 203, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6573, 209, 1472, 42, 80, "Input"],
Cell[8048, 253, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8174, 259, 1460, 42, 80, "Input"],
Cell[9637, 303, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9763, 309, 147, 4, 28, "Input"],
Cell[9913, 315, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd1-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      4002,        142]
NotebookOptionsPosition[      3460,        117]
NotebookOutlinePosition[      3813,        133]
CellTagsIndexPosition[      3770,        130]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<n1graphd0.pdf\>\"", ","}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-1, 0}, {0.2, 0}, {0.3, -0.5}, {0.7, -0.5}, {
    0.7, -0.1}, {-0.3, -0.5}, {-0.2, 0}, {1, 0}},
   SplineClosed->False]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{19, Automatic}, {0, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1343, 39, 131, "Input"],
Cell[1925, 63, 180, 4, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2142, 72, 979, 28, 63, "Input"],
Cell[3124, 102, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3248, 108, 147, 4, 28, "Input"],
Cell[3398, 114, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd1-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      8174,        272]
NotebookOptionsPosition[      7410,        239]
NotebookOutlinePosition[      7763,        255]
CellTagsIndexPosition[      7720,        252]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<n1graphd0.pdf\>\"", ","}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6"}], ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-1, 
    0}, {-0.2, -0.1}, {-0.2, -0.5}, {-0.5, -0.5}, {-0.6, -0.3}, {-0.5, -0.1}, \
{0, 0}, {0.5, -0.1}, {0.6, -0.3}, {0.5, -0.5}, {0.2, -0.5}, {0.2, -0.1}, {1, 
    0}},
   SplineClosed->False]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-2.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", 
           RowBox[{"-", "0.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6`"}], ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", 
           RowBox[{"-", "0.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", 
           RowBox[{"-", "0.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6`", ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", 
           RowBox[{"-", "0.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-2.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-1.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.7`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.7`", ",", 
           RowBox[{"-", "0.1`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{19, Automatic}, {0, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1953, 56, 165, "Input"],
Cell[2535, 80, 256, 6, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2828, 91, 1817, 53, 97, "Input"],
Cell[4648, 146, 89, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4774, 152, 1189, 34, 80, "Input"],
Cell[5966, 188, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6092, 194, 979, 28, 63, "Input"],
Cell[7074, 224, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7198, 230, 147, 4, 28, "Input"],
Cell[7348, 236, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/n2immd1-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      6937,        238]
NotebookOptionsPosition[      6173,        205]
NotebookOutlinePosition[      6526,        221]
CellTagsIndexPosition[      6483,        218]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<n1graphd0.pdf\>\"", ","}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35"}], ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0.35", ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  BSplineCurveBox[{{-1, 0}, {0.5, 0}, {0.5, -1}, {-0.35, -0.3}, {
    0.35, -0.3}, {-0.5, -1}, {-0.5, 0}, {1, 0}},
   SplineClosed->False]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35`"}], ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.35`", ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2immd1-3.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5`", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35`"}], ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.35`", ",", 
           RowBox[{"-", "0.3`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n2graphd1-3.pdf\"\>"]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\>\"", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"BSplineCurve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2`", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3`", ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3`"}], ",", 
           RowBox[{"-", "0.5`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2`"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"SplineClosed", "\[Rule]", "False"}]}], "]"}], "}"}], "]"}], 
   ",", "\"\<PDF\>\""}], "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"/Users/mikha/Dropbox/QuinticsPaper/fig/n1immd1.pdf\"\>"], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<R3-1-6r.pdf\>\"", ",", "%164", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData["\<\"R3-1-6r.pdf\"\>"], "Output"]
}, Open  ]]
},
WindowSize->{976, 845},
WindowMargins->{{19, Automatic}, {0, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1368, 40, 131, "Input"],
Cell[1950, 64, 179, 4, 202, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2166, 73, 1212, 35, 80, "Input"],
Cell[3381, 110, 89, 1, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3507, 116, 1217, 36, 80, "Input"],
Cell[4727, 154, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4855, 160, 979, 28, 63, "Input"],
Cell[5837, 190, 87, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5961, 196, 147, 4, 28, "Input"],
Cell[6111, 202, 46, 0, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

